The two-loop soft function for heavy quark pair production at future linear colliders

We report on the calculation of the threshold soft function for heavy quark pair production in e+ e- annihilation at two-loop order. Our main result is a generalization of the familiar Drell-Yan threshold soft function to the case of non-zero primary quark mass. We set up a framework based on the method of differential equations which allows for the straightforward calculation of the bare soft function to arbitrarily high orders in the dimensional regularization parameter. Remarkably, we find that we can obtain the bare two-loop Drell-Yan soft function from the heavy quark soft function to the order in epsilon required for a two-loop calculation by making simple replacements. We expect that our results will be of use, both as an important input for precision physics calculations at linear colliders and, more formally, as a first step towards a better understanding of the connection between vacuum matrix elements of massive soft Wilson lines and vacuum matrix elements of massless soft Wilson lines.

==> RR.m <==
(* ::Package:: *)

(* The two-loop real-real bare expansion coefficient defined by Eq. (27) *)
CF*nf*TF*(160/9 - (32*(1 + 12*x + x^2)*G[{0}, x])/(9*(1 - x^2)) + 
   (32/3 + (32*(1 + x^2)*G[{0}, x])/(3*(1 - x^2)))/ep + 
   ((1 + x^2)*((-64*Pi^2)/9 - (32*G[{0}, x]^2)/3 + (128*G[{0}, x]*G[{1}, x])/
       3 - (128*G[{0, 1}, x])/3))/(1 - x^2) + 
   ep*(896/27 + (16*Pi^2*(-17 + 48*x + 25*x^2))/(27*(1 - x^2)) - 
     (64*(1 + 30*x + x^2)*G[{0}, x])/(27*(1 - x^2)) + 
     ((1 + 12*x + x^2)*((32*G[{0}, x]^2)/9 - (128*G[{0}, x]*G[{1}, x])/9 + 
        (128*G[{0, 1}, x])/9))/(1 - x^2) + 
     ((1 + x^2)*((64*G[{0}, x]^3)/9 - (256*Pi^2*G[{1}, x])/9 - 
        (128*G[{0}, x]^2*G[{1}, x])/3 + G[{0}, x]*((16*Pi^2)/9 + 
          (256*G[{1}, x]^2)/3) - (512*G[{1}, x]*G[{0, 1}, x])/3 + 
        (256*G[{0, 0, 1}, x])/3 + (512*G[{0, 1, 1}, x])/3 - (256*Zeta[3])/3))/
      (1 - x^2)) + ep^2*(5248/81 + (16*Pi^2*(-97 + 240*x + 113*x^2))/
      (81*(1 - x^2)) - (128*(1 + 84*x + x^2)*G[{0}, x])/(81*(1 - x^2)) + 
     ((1 + 30*x + x^2)*((64*G[{0}, x]^2)/27 - (256*G[{0}, x]*G[{1}, x])/27 + 
        (256*G[{0, 1}, x])/27))/(1 - x^2) + 
     ((1 + 12*x + x^2)*((-64*G[{0}, x]^3)/27 + (256*Pi^2*G[{1}, x])/27 + 
        (128*G[{0}, x]^2*G[{1}, x])/9 + G[{0}, x]*((-16*Pi^2)/27 - 
          (256*G[{1}, x]^2)/9) + (512*G[{1}, x]*G[{0, 1}, x])/9 - 
        (256*G[{0, 0, 1}, x])/9 - (512*G[{0, 1, 1}, x])/9))/(1 - x^2) + 
     (64*(9 + 5*x)*(-3 + 7*x)*Zeta[3])/(9*(1 - x^2)) + 
     ((1 + x^2)*((-32*Pi^4)/135 - (32*G[{0}, x]^4)/9 + 
        (256*G[{0}, x]^3*G[{1}, x])/9 - (512*Pi^2*G[{1}, x]^2)/9 + 
        G[{0}, x]^2*((-16*Pi^2)/9 - (256*G[{1}, x]^2)/3) + 
        (448*Pi^2*G[{0, 1}, x])/9 - (1024*G[{1}, x]^2*G[{0, 1}, x])/3 + 
        (1024*G[{1}, x]*G[{0, 0, 1}, x])/3 + (2048*G[{1}, x]*G[{0, 1, 1}, x])/
         3 - (512*G[{0, 0, 0, 1}, x])/3 - (1024*G[{0, 0, 1, 1}, x])/3 - 
        (2048*G[{0, 1, 1, 1}, x])/3 + G[{0}, x]*((64*Pi^2*G[{1}, x])/9 + 
          (1024*G[{1}, x]^3)/9 - (448*Zeta[3])/9) - (1024*G[{1}, x]*Zeta[3])/
         3))/(1 - x^2))) + CF^2*((64*(1 + x)*G[{0}, x])/(1 - x) + 
   (32*(3 + x)*(1 + x^2)*G[{0}, x]^2)/((1 - x)^2*(1 + x)) + 
   (-32 - (64*(1 + x^2)*G[{0}, x])/(1 - x^2) - (32*(1 + x^2)^2*G[{0}, x]^2)/
      (1 - x^2)^2)/ep + ((1 + x^2)*((64*Pi^2)/3 - 128*G[{0}, x]*G[{1}, x] + 
      128*G[{0, 1}, x]))/(1 - x^2) + 
   ((1 + x^2)^2*(32*G[{0}, x]^3 - 128*G[{0}, x]^2*G[{1}, x] + 
      G[{0}, x]*((64*Pi^2)/3 + 128*G[{0, 1}, x])))/(1 - x^2)^2 + 
   ep*((-16*Pi^2*(-3 + 11*x))/(3*(1 - x)) - 
     (32*Pi^2*(-1 + 9*x)*(1 + x^2)*G[{0}, x])/(3*(1 - x)^2*(1 + x)) - 
     (64*(1 + x)*G[{0}, x]^2)/(1 - x)^2 - 
     (32*(7 + 5*x)*(1 + x^2)*G[{0}, x]^3)/(3*(1 - x)^2*(1 + x)) + 
     ((1 + x)*(128*G[{0}, x]*G[{1}, x] - 128*G[{0, 1}, x]))/(1 - x) + 
     ((3 + x)*(1 + x^2)*(128*G[{0}, x]*G[{0, 1}, x] - 256*G[{0, 0, 1}, x]))/
      ((1 - x)^2*(1 + x)) + ((5 + 3*x)*(1 + x^2)*(64*G[{0}, x]^2*G[{1}, x] - 
        128*G[{0}, x]*G[{0, 1}, x] + 128*G[{0, 0, 1}, x]))/
      ((1 - x)^2*(1 + x)) + ((1 + x^2)*((128*Pi^2*G[{1}, x])/3 - 
        128*G[{0}, x]*G[{1}, x]^2 + 256*G[{1}, x]*G[{0, 1}, x] - 
        256*G[{0, 1, 1}, x] + 128*Zeta[3]))/(1 - x^2) + 
     ((1 + x^2)^2*((-32*Pi^4)/9 - (56*G[{0}, x]^4)/3 + 
        128*G[{0}, x]^3*G[{1}, x] + G[{0}, x]^2*((16*Pi^2)/3 - 
          256*G[{1}, x]^2 - 64*G[{0, 1}, x]) - (128*Pi^2*G[{0, 1}, x])/3 - 
        128*G[{0, 1}, x]^2 + G[{0}, x]*((256*Pi^2*G[{1}, x])/3 + 
          512*G[{1}, x]*G[{0, 1}, x] - 128*G[{0, 0, 1}, x] - 
          256*G[{0, 1, 1}, x] + 128*Zeta[3])))/(1 - x^2)^2) + 
   ep^2*((128*Pi^4*(-4 + 9*x)*(1 + x^2))/(45*(1 - x)^2*(1 + x)) + 
     (32*Pi^2*(1 + x)*(-3 + 7*x)*G[{0}, x])/(3*(1 - x)^2) + 
     (16*Pi^2*(-7 + 3*x)*(1 + x^2)*G[{0}, x]^2)/(3*(1 - x)^2*(1 + x)) + 
     (64*(1 + x)*(2 + x)*G[{0}, x]^3)/(3*(1 - x)^2) + 
     (8*(15 + 13*x)*(1 + x^2)*G[{0}, x]^4)/(3*(1 - x)^2*(1 + x)) + 
     ((3 + 13*x)*(1 + x^2)*((-64*Pi^2*G[{0}, x]*G[{1}, x])/3 + 
        (64*Pi^2*G[{0, 1}, x])/3))/((1 - x)^2*(1 + x)) + 
     ((1 + x)*(3 + x)*(-64*G[{0}, x]^2*G[{1}, x] + 128*G[{0}, x]*
         G[{0, 1}, x] - 128*G[{0, 0, 1}, x]))/(1 - x)^2 + 
     ((1 + x)*(-256*G[{0}, x]*G[{0, 1}, x] + 512*G[{0, 0, 1}, x]))/
      (1 - x)^2 + ((1 + x)*((-128*Pi^2*G[{1}, x])/3 + 
        128*G[{0}, x]*G[{1}, x]^2 - 256*G[{1}, x]*G[{0, 1}, x] + 
        256*G[{0, 1, 1}, x]))/(1 - x) + 
     ((3 + x)*(1 + x^2)*((-128*Pi^2*G[{0, 1}, x])/3 - 128*G[{0, 1}, x]^2 + 
        256*G[{0}, x]*G[{0, 1, 1}, x]))/((1 - x)^2*(1 + x)) + 
     ((11 + 9*x)*(1 + x^2)*(-64*G[{0}, x]^2*G[{0, 1}, x] + 
        256*G[{0}, x]*G[{0, 0, 1}, x] - 384*G[{0, 0, 0, 1}, x]))/
      ((1 - x)^2*(1 + x)) + ((13 + 11*x)*(1 + x^2)*
       ((-64*G[{0}, x]^3*G[{1}, x])/3 + 64*G[{0}, x]^2*G[{0, 1}, x] - 
        128*G[{0}, x]*G[{0, 0, 1}, x] + 128*G[{0, 0, 0, 1}, x]))/
      ((1 - x)^2*(1 + x)) + ((7 + 5*x)*(1 + x^2)*
       (-128*G[{0}, x]*G[{0, 0, 1}, x] + 384*G[{0, 0, 0, 1}, x]))/
      ((1 - x)^2*(1 + x)) + ((9 + 7*x)*(1 + x^2)*
       (64*G[{0}, x]^2*G[{1}, x]^2 + 256*G[{1}, x]*G[{0, 0, 1}, x] + 
        G[{0}, x]*(-256*G[{1}, x]*G[{0, 1}, x] + 256*G[{0, 1, 1}, x]) - 
        256*G[{0, 0, 1, 1}, x]))/((1 - x)^2*(1 + x)) + 
     ((5 + 3*x)*(1 + x^2)*(128*G[{0, 1}, x]^2 - 512*G[{1}, x]*
         G[{0, 0, 1}, x] + G[{0}, x]*(256*G[{1}, x]*G[{0, 1}, x] - 
          512*G[{0, 1, 1}, x]) + 512*G[{0, 0, 1, 1}, x]))/
      ((1 - x)^2*(1 + x)) - (64*(-25 + 37*x)*Zeta[3])/(3*(1 - x)) - 
     (256*(-11 + 17*x)*(1 + x^2)*G[{0}, x]*Zeta[3])/(3*(1 - x)^2*(1 + x)) + 
     ((1 + x^2)*((128*Pi^2*G[{1}, x]^2)/3 - (256*G[{0}, x]*G[{1}, x]^3)/3 + 
        256*G[{1}, x]^2*G[{0, 1}, x] - 512*G[{1}, x]*G[{0, 1, 1}, x] + 
        512*G[{0, 1, 1, 1}, x] + 256*G[{1}, x]*Zeta[3]))/(1 - x^2) + 
     ((1 + x^2)^2*(8*G[{0}, x]^5 - (128*Pi^4*G[{1}, x])/9 - 
        (224*G[{0}, x]^4*G[{1}, x])/3 - (512*Pi^2*G[{1}, x]*G[{0, 1}, x])/3 - 
        512*G[{1}, x]*G[{0, 1}, x]^2 + G[{0}, x]^3*((-112*Pi^2)/9 + 
          256*G[{1}, x]^2 + (64*G[{0, 1}, x])/3) + (128*Pi^2*G[{0, 0, 1}, x])/
         3 + 256*G[{0, 1}, x]*G[{0, 0, 1}, x] + (256*Pi^2*G[{0, 1, 1}, x])/
         3 + 512*G[{0, 1}, x]*G[{0, 1, 1}, x] - (128*Pi^2*Zeta[3])/3 - 
        256*G[{0, 1}, x]*Zeta[3] + G[{0}, x]^2*((64*Pi^2*G[{1}, x])/3 - 
          (1024*G[{1}, x]^3)/3 - 256*G[{1}, x]*G[{0, 1}, x] + 
          64*G[{0, 0, 1}, x] + 128*G[{0, 1, 1}, x] + (1408*Zeta[3])/3) + 
        G[{0}, x]*((-512*Pi^4)/45 + (512*Pi^2*G[{1}, x]^2)/3 - 
          (320*Pi^2*G[{0, 1}, x])/3 + 1024*G[{1}, x]^2*G[{0, 1}, x] - 
          512*G[{1}, x]*G[{0, 0, 1}, x] - 1024*G[{1}, x]*G[{0, 1, 1}, x] + 
          128*G[{0, 0, 0, 1}, x] + 256*G[{0, 0, 1, 1}, x] + 
          512*G[{0, 1, 1, 1}, x] + 512*G[{1}, x]*Zeta[3])))/(1 - x^2)^2)) + 
 CA*CF*(-392/9 - (16*Pi^2*(-14 + 18*x + 7*x^2))/(9*(1 - x^2)) - 
   (16*Pi^2*(1 + x^2)*(-1 + 6*x^2)*G[{0}, x])/(3*(1 - x^2)^2) - 
   (8*(37 - 60*x + 37*x^2)*G[{0}, x])/(9*(1 - x^2)) + 
   (8*(-1 - 23*x - 25*x^2 + x^3)*G[{0}, x]^2)/(3*(1 - x)^2*(1 + x)) - 
   (32*(1 + x^2)*(1 + 3*x^2)*G[{0}, x]^3)/(3*(1 - x^2)^2) + 
   (-16 - (16*(1 + x^2)*G[{0}, x])/(1 - x^2))/ep^2 + 
   ((1 - 4*x + x^2)*(32*G[{-1}, x]*G[{0}, x] - 32*G[{0, -1}, x]))/(1 - x^2) + 
   ((1 - 6*x + x^2)*((-64*G[{0}, x]*G[{1}, x])/3 + (64*G[{0, 1}, x])/3))/
    (1 - x^2) + (-40/3 + (8*(1 + 24*x + x^2)*G[{0}, x])/(3*(1 - x^2)) + 
     (16*(1 + x^2)^2*G[{0}, x]^2)/(1 - x^2)^2 + 
     ((1 + x^2)*(8*Pi^2 + G[{0}, x]*(32*G[{-1}, x] - 32*G[{1}, x]) - 
        32*G[{0, -1}, x] + 32*G[{0, 1}, x]))/(1 - x^2))/ep + 
   ((1 + x^2)^2*(64*G[{0}, x]^2*G[{1}, x] + 
      G[{0}, x]*(32*G[{0, -1}, x] - 32*G[{0, 1}, x]) - 64*G[{0, 0, -1}, x] - 
      64*G[{0, 0, 1}, x]))/(1 - x^2)^2 + 
   ((1 + x^2)*(-16*Pi^2*G[{-1}, x] + 16*Pi^2*G[{1}, x] + 
      G[{0}, x]*(-32*G[{-1}, x]^2 + 64*G[{-1}, x]*G[{1}, x] - 
        32*G[{1}, x]^2) + 64*G[{-1}, x]*G[{0, -1}, x] - 
      64*G[{1}, x]*G[{0, -1}, x] - 64*G[{-1}, x]*G[{0, 1}, x] + 
      64*G[{1}, x]*G[{0, 1}, x] - 64*G[{0, -1, -1}, x] + 
      64*G[{0, -1, 1}, x] + 64*G[{0, 1, -1}, x] - 64*G[{0, 1, 1}, x]))/
    (1 - x^2) - (32*(1 + x^2)*(-3 + 4*x^2)*Zeta[3])/(1 - x^2)^2 + 
   ep*(-4096/27 + (4*Pi^2*(289 - 240*x + 79*x^2))/(27*(1 - x^2)) + 
     (2*Pi^4*(1 + x^2)*(-65 + 187*x^2))/(45*(1 - x^2)^2) - 
     (16*(55 - 294*x + 55*x^2)*G[{0}, x])/(27*(1 - x^2)) + 
     (4*Pi^2*(-35 - 72*x + 312*x^2 + 264*x^3 + 11*x^4)*G[{0}, x])/
      (9*(1 - x^2)^2) + (16*Pi^2*(1 + x^2)*(-1 + 5*x^2)*G[{0}, x]^2)/
      (3*(1 - x^2)^2) - (8*(-37 + 97*x - 277*x^2 + x^3)*G[{0}, x]^2)/
      (9*(1 - x)^2*(1 + x)) - (16*(-1 - 24*x - 132*x^2 - 48*x^3 + 13*x^4)*
       G[{0}, x]^3)/(9*(1 - x^2)^2) + (16*(1 + x^2)*(1 + 6*x^2)*G[{0}, x]^4)/
      (3*(1 - x^2)^2) + (16*Pi^2*(17 - 36*x + 17*x^2)*G[{1}, x])/
      (9*(1 - x^2)) + ((1 + 4*x + x^2)*(64*G[{-1}, x]*G[{0}, x] - 
        64*G[{0, -1}, x]))/(1 - x^2) + 
     ((37 - 96*x + 37*x^2)*((-32*G[{0}, x]*G[{1}, x])/9 + 
        (32*G[{0, 1}, x])/9))/(1 - x^2) + 
     ((1 + x^2)*(3 + 17*x^2)*((-16*Pi^2*G[{0}, x]*G[{1}, x])/3 + 
        (16*Pi^2*G[{0, 1}, x])/3))/(1 - x^2)^2 + 
     ((1 - 10*x^2 + x^4)*(64*G[{0}, x]*G[{0, -1}, x] - 128*G[{0, 0, -1}, x]))/
      (1 - x^2)^2 + ((5 - 12*x - 54*x^2 - 12*x^3 + x^4)*
       ((64*G[{0}, x]*G[{0, 1}, x])/3 - (128*G[{0, 0, 1}, x])/3))/
      (1 - x^2)^2 + ((-1 + 13*x + 11*x^2 + x^3)*
       ((-64*G[{0}, x]^2*G[{1}, x])/3 + (128*G[{0}, x]*G[{0, 1}, x])/3 - 
        (128*G[{0, 0, 1}, x])/3))/((1 - x)^2*(1 + x)) + 
     ((1 - 4*x + x^2)*(-16*Pi^2*G[{-1}, x] + G[{0}, x]*(-32*G[{-1}, x]^2 + 
          64*G[{-1}, x]*G[{1}, x]) + 64*G[{-1}, x]*G[{0, -1}, x] - 
        64*G[{1}, x]*G[{0, -1}, x] - 64*G[{-1}, x]*G[{0, 1}, x] - 
        64*G[{0, -1, -1}, x] + 64*G[{0, -1, 1}, x] + 64*G[{0, 1, -1}, x]))/
      (1 - x^2) + ((7 - 12*x + 7*x^2)*((-32*G[{0}, x]*G[{1}, x]^2)/3 + 
        (64*G[{1}, x]*G[{0, 1}, x])/3 - (64*G[{0, 1, 1}, x])/3))/(1 - x^2) + 
     ((1 + x^2)*(-1 + 3*x^2)*(-64*G[{0}, x]*G[{0, 0, -1}, x] + 
        192*G[{0, 0, 0, -1}, x]))/(1 - x^2)^2 + 
     ((1 + x^2)*(3 + 11*x^2)*(-32*G[{0}, x]^2*G[{0, 1}, x] + 
        128*G[{0}, x]*G[{0, 0, 1}, x] - 192*G[{0, 0, 0, 1}, x]))/
      (1 - x^2)^2 + ((1 + x^2)*(3 + 5*x^2)*((-64*G[{0}, x]^3*G[{1}, x])/3 + 
        64*G[{0}, x]^2*G[{0, 1}, x] - 128*G[{0}, x]*G[{0, 0, 1}, x] + 
        128*G[{0, 0, 0, 1}, x]))/(1 - x^2)^2 + 
     ((1 + x^2)*(1 + 5*x^2)*(-128*G[{0}, x]*G[{0, 0, 1}, x] + 
        384*G[{0, 0, 0, 1}, x]))/(1 - x^2)^2 + 
     ((1 + x^2)^2*(128*G[{0}, x]^2*G[{1}, x]^2 - 16*Pi^2*G[{0, -1}, x] + 
        32*G[{0, -1}, x]^2 - 48*Pi^2*G[{0, 1}, x] - 64*G[{0, -1}, x]*
         G[{0, 1}, x] + 32*G[{0, 1}, x]^2 - 256*G[{1}, x]*G[{0, 0, -1}, x] - 
        256*G[{1}, x]*G[{0, 0, 1}, x] + G[{0}, x]*
         (128*G[{1}, x]*G[{0, -1}, x] - 128*G[{1}, x]*G[{0, 1}, x] - 
          64*G[{0, -1, -1}, x] - 64*G[{0, -1, 1}, x] - 64*G[{0, 1, -1}, x] + 
          64*G[{0, 1, 1}, x]) + 256*G[{0, 0, -1, 1}, x] + 
        256*G[{0, 0, 1, -1}, x] + 256*G[{0, 0, 1, 1}, x] + 
        128*G[{0, 1, 0, -1}, x]))/(1 - x^2)^2 + 
     (16*(85 - 84*x - 64*x^2 + 84*x^3 + 27*x^4)*Zeta[3])/(3*(1 - x^2)^2) - 
     (16*(1 + x^2)*(-41 + 59*x^2)*G[{0}, x]*Zeta[3])/(3*(1 - x^2)^2) - 
     (32*(1 + x^2)*(-5 + 9*x^2)*G[{1}, x]*Zeta[3])/(1 - x^2)^2 + 
     ((1 + x^2)*(16*Pi^2*G[{-1}, x]^2 - (64*G[{-1}, x]*G[{0}, x]^3)/3 - 
        32*Pi^2*G[{-1}, x]*G[{1}, x] + 16*Pi^2*G[{1}, x]^2 + 
        (112*Pi^2*G[{0, -1}, x])/3 - 64*G[{-1}, x]^2*G[{0, -1}, x] + 
        64*G[{0}, x]^2*G[{0, -1}, x] + 128*G[{-1}, x]*G[{1}, x]*
         G[{0, -1}, x] - 64*G[{1}, x]^2*G[{0, -1}, x] + 
        64*G[{-1}, x]^2*G[{0, 1}, x] - 128*G[{-1}, x]*G[{1}, x]*
         G[{0, 1}, x] + 64*G[{1}, x]^2*G[{0, 1}, x] + 
        128*G[{-1}, x]*G[{0, -1, -1}, x] - 128*G[{1}, x]*G[{0, -1, -1}, x] - 
        128*G[{-1}, x]*G[{0, -1, 1}, x] + 128*G[{1}, x]*G[{0, -1, 1}, x] + 
        G[{0}, x]*((-112*Pi^2*G[{-1}, x])/3 + (64*G[{-1}, x]^3)/3 - 
          64*G[{-1}, x]^2*G[{1}, x] + 64*G[{-1}, x]*G[{1}, x]^2 - 
          (64*G[{1}, x]^3)/3 - 128*G[{0, 0, -1}, x]) - 
        128*G[{-1}, x]*G[{0, 1, -1}, x] + 128*G[{1}, x]*G[{0, 1, -1}, x] + 
        128*G[{-1}, x]*G[{0, 1, 1}, x] - 128*G[{1}, x]*G[{0, 1, 1}, x] - 
        128*G[{0, -1, -1, -1}, x] + 128*G[{0, -1, -1, 1}, x] + 
        128*G[{0, -1, 1, -1}, x] - 128*G[{0, -1, 1, 1}, x] + 
        128*G[{0, 0, 0, -1}, x] + 128*G[{0, 1, -1, -1}, x] - 
        128*G[{0, 1, -1, 1}, x] - 128*G[{0, 1, 1, -1}, x] + 
        128*G[{0, 1, 1, 1}, x] - 224*G[{-1}, x]*Zeta[3]))/(1 - x^2)) + 
   ep^2*(6496/81 - (4*Pi^2*(-605 + 2784*x + 1453*x^2))/(81*(1 - x^2)) - 
     (2*Pi^4*(-437 - 1104*x + 2274*x^2 + 2064*x^3 + 131*x^4))/
      (135*(1 - x^2)^2) + (32*(161 + 1536*x + 161*x^2)*G[{0}, x])/
      (81*(1 - x^2)) - (2*Pi^4*(1 + x^2)*(-131 + 215*x^2)*G[{0}, x])/
      (45*(1 - x^2)^2) - (4*Pi^2*(109 - 348*x + 1152*x^2 + 1212*x^3 + 
        179*x^4)*G[{0}, x])/(27*(1 - x^2)^2) + 
     (16*(55 - 295*x - 515*x^2 + 323*x^3)*G[{0}, x]^2)/
      (27*(1 - x)^2*(1 + x)) + (4*Pi^2*(35 + 72*x - 552*x^2 - 24*x^3 + 
        85*x^4)*G[{0}, x]^2)/(9*(1 - x^2)^2) - 
     (32*Pi^2*(1 + x^2)*(-1 + 8*x^2)*G[{0}, x]^3)/(9*(1 - x^2)^2) - 
     (16*(37 - 60*x + 486*x^2 + 384*x^3 + 89*x^4)*G[{0}, x]^3)/
      (27*(1 - x^2)^2) + (8*(-1 - 24*x - 294*x^2 - 60*x^3 + 43*x^4)*
       G[{0}, x]^4)/(9*(1 - x^2)^2) - (16*(1 + x^2)*(2 + 23*x^2)*G[{0}, x]^5)/
      (15*(1 - x^2)^2) + (16*Pi^4*(1 + x^2)*(-1 + 62*x^2)*G[{1}, x])/
      (45*(1 - x^2)^2) + (32*Pi^2*(83 - 192*x + 83*x^2)*G[{1}, x])/
      (27*(1 - x^2)) + (16*Pi^2*(37 - 36*x + 37*x^2)*G[{1}, x]^2)/
      (9*(1 - x^2)) + ((1 + 3*x + x^2)*((5120*G[{0}, x]*G[{1}, x])/27 - 
        (5120*G[{0, 1}, x])/27))/(1 - x^2) - 
     (32*Pi^2*(29 - 24*x - 198*x^2 - 24*x^3 + x^4)*G[{0, 1}, x])/
      (9*(1 - x^2)^2) + ((-13 + 6*x + 156*x^2 + 90*x^3 + x^4)*
       ((32*Pi^2*G[{0}, x]*G[{1}, x])/9 - (32*Pi^2*G[{0, 1}, x])/9))/
      (1 - x^2)^2 + ((1 + 6*x^2 + x^4)*(128*G[{0}, x]*G[{0, -1}, x] - 
        256*G[{0, 0, -1}, x]))/(1 - x^2)^2 + 
     ((-23 + 44*x - 134*x^2 + 5*x^3)*((-64*G[{0}, x]^2*G[{1}, x])/9 + 
        (128*G[{0}, x]*G[{0, 1}, x])/9 - (128*G[{0, 0, 1}, x])/9))/
      ((1 - x)^2*(1 + x)) + (32*Pi^2*(1 + x^2)*(5 + 33*x^2)*G[{0, 0, 1}, x])/
      (3*(1 - x^2)^2) + ((-55 + 96*x - 198*x^2 - 204*x^3 + x^4)*
       ((-64*G[{0}, x]*G[{0, 1}, x])/9 + (128*G[{0, 0, 1}, x])/9))/
      (1 - x^2)^2 + ((1 + x^2)*(-5 + 43*x^2)*
       ((16*Pi^2*G[{0}, x]*G[{0, 1}, x])/3 - (32*Pi^2*G[{0, 0, 1}, x])/3))/
      (1 - x^2)^2 + ((1 + 4*x + x^2)*(-32*Pi^2*G[{-1}, x] + 
        G[{0}, x]*(-64*G[{-1}, x]^2 + 128*G[{-1}, x]*G[{1}, x]) + 
        128*G[{-1}, x]*G[{0, -1}, x] - 128*G[{1}, x]*G[{0, -1}, x] - 
        128*G[{-1}, x]*G[{0, 1}, x] - 128*G[{0, -1, -1}, x] + 
        128*G[{0, -1, 1}, x] + 128*G[{0, 1, -1}, x]))/(1 - x^2) + 
     ((37 - 114*x + 37*x^2)*((-64*G[{0}, x]*G[{1}, x]^2)/9 + 
        (128*G[{1}, x]*G[{0, 1}, x])/9 - (128*G[{0, 1, 1}, x])/9))/
      (1 - x^2) + ((1 + x^2)*(13 + 27*x^2)*((-16*Pi^2*G[{0}, x]*G[{1}, x]^2)/
         3 + (32*Pi^2*G[{1}, x]*G[{0, 1}, x])/3 - (32*Pi^2*G[{0, 1, 1}, x])/
         3))/(1 - x^2)^2 + ((8 - 6*x - 57*x^2 - 6*x^3 + x^4)*
       ((-128*G[{0, 1}, x]^2)/3 + (256*G[{0}, x]*G[{0, 1, 1}, x])/3))/
      (1 - x^2)^2 + ((3 - 4*x + 3*x^2)*((-32*G[{-1}, x]*G[{0}, x]^3)/3 + 
        32*G[{0}, x]^2*G[{0, -1}, x] - 64*G[{0}, x]*G[{0, 0, -1}, x] + 
        64*G[{0, 0, 0, -1}, x]))/(1 - x^2) + 
     ((-1 - 10*x^2 + 3*x^4)*(-128*G[{0}, x]*G[{0, 0, -1}, x] + 
        384*G[{0, 0, 0, -1}, x]))/(1 - x^2)^2 + 
     ((1 - 36*x - 240*x^2 - 84*x^3 + 23*x^4)*((-32*G[{0}, x]^2*G[{0, 1}, x])/
         3 + (128*G[{0}, x]*G[{0, 0, 1}, x])/3 - 64*G[{0, 0, 0, 1}, x]))/
      (1 - x^2)^2 + ((5 - 30*x - 132*x^2 - 42*x^3 + 7*x^4)*
       ((-64*G[{0}, x]^3*G[{1}, x])/9 + (64*G[{0}, x]^2*G[{0, 1}, x])/3 - 
        (128*G[{0}, x]*G[{0, 0, 1}, x])/3 + (128*G[{0, 0, 0, 1}, x])/3))/
      (1 - x^2)^2 + ((1 - 6*x - 63*x^2 - 12*x^3 + 8*x^4)*
       ((-256*G[{0}, x]*G[{0, 0, 1}, x])/3 + 256*G[{0, 0, 0, 1}, x]))/
      (1 - x^2)^2 + ((-13 + 24*x + 108*x^2 + 24*x^3 + x^4)*
       ((-64*G[{0, 1}, x]^2)/3 + (256*G[{1}, x]*G[{0, 0, 1}, x])/3 + 
        G[{0}, x]*((-128*G[{1}, x]*G[{0, 1}, x])/3 + (256*G[{0, 1, 1}, x])/
           3) - (256*G[{0, 0, 1, 1}, x])/3))/(1 - x^2)^2 + 
     ((-7 + 55*x + 41*x^2 + 7*x^3)*((-32*G[{0}, x]^2*G[{1}, x]^2)/3 - 
        (128*G[{1}, x]*G[{0, 0, 1}, x])/3 + G[{0}, x]*
         ((128*G[{1}, x]*G[{0, 1}, x])/3 - (128*G[{0, 1, 1}, x])/3) + 
        (128*G[{0, 0, 1, 1}, x])/3))/((1 - x)^2*(1 + x)) + 
     ((1 - 10*x^2 + x^4)*(-32*Pi^2*G[{0, -1}, x] + 64*G[{0, -1}, x]^2 - 
        128*G[{0, -1}, x]*G[{0, 1}, x] - 512*G[{1}, x]*G[{0, 0, -1}, x] + 
        G[{0}, x]*(256*G[{1}, x]*G[{0, -1}, x] - 128*G[{0, -1, -1}, x] - 
          128*G[{0, -1, 1}, x] - 128*G[{0, 1, -1}, x]) + 
        512*G[{0, 0, -1, 1}, x] + 512*G[{0, 0, 1, -1}, x] + 
        256*G[{0, 1, 0, -1}, x]))/(1 - x^2)^2 + 
     ((17 - 12*x + 17*x^2)*((-64*G[{0}, x]*G[{1}, x]^3)/9 + 
        (64*G[{1}, x]^2*G[{0, 1}, x])/3 - (128*G[{1}, x]*G[{0, 1, 1}, x])/3 + 
        (128*G[{0, 1, 1, 1}, x])/3))/(1 - x^2) + 
     ((1 + x^2)*(1 + 5*x^2)*(128*G[{0}, x]*G[{0, 0, 0, -1}, x] - 
        512*G[{0, 0, 0, 0, -1}, x]))/(1 - x^2)^2 + 
     ((1 + x^2)*(1 + 7*x^2)*((32*Pi^2*G[{0}, x]^2*G[{1}, x])/3 + 
        (64*Pi^2*G[{0, 0, 1}, x])/3 + G[{0}, x]*((-64*Pi^2*G[{0, 1}, x])/3 + 
          384*G[{0, 0, 0, 1}, x]) - 1536*G[{0, 0, 0, 0, 1}, x]))/
      (1 - x^2)^2 + ((1 + x^2)*(1 + 11*x^2)*((128*G[{0}, x]^3*G[{0, 1}, x])/
         3 - 256*G[{0}, x]^2*G[{0, 0, 1}, x] + 768*G[{0}, x]*
         G[{0, 0, 0, 1}, x] - 1024*G[{0, 0, 0, 0, 1}, x]))/(1 - x^2)^2 + 
     ((1 + x^2)*(9 + 19*x^2)*((16*G[{0}, x]^4*G[{1}, x])/3 - 
        (64*G[{0}, x]^3*G[{0, 1}, x])/3 + 64*G[{0}, x]^2*G[{0, 0, 1}, x] - 
        128*G[{0}, x]*G[{0, 0, 0, 1}, x] + 128*G[{0, 0, 0, 0, 1}, x]))/
      (1 - x^2)^2 + ((1 + x^2)*(7 + 43*x^2)*(32*G[{0}, x]^2*G[{0, 0, 1}, x] - 
        192*G[{0}, x]*G[{0, 0, 0, 1}, x] + 384*G[{0, 0, 0, 0, 1}, x]))/
      (1 - x^2)^2 + ((1 + x^2)*(7 + 9*x^2)*((-64*G[{0}, x]^3*G[{1}, x]^2)/3 + 
        G[{0}, x]^2*(128*G[{1}, x]*G[{0, 1}, x] - 128*G[{0, 1, 1}, x]) + 
        256*G[{1}, x]*G[{0, 0, 0, 1}, x] + G[{0}, x]*
         (-256*G[{1}, x]*G[{0, 0, 1}, x] + 256*G[{0, 0, 1, 1}, x]) - 
        256*G[{0, 0, 0, 1, 1}, x]))/(1 - x^2)^2 + 
     ((1 + x^2)*(-1 + 3*x^2)*(32*Pi^2*G[{0, 0, -1}, x] + 
        512*G[{0, 1}, x]*G[{0, 0, -1}, x] + G[{0}, x]*
         (128*G[{0, 0, -1, -1}, x] - 128*G[{0, 0, -1, 1}, x] - 
          128*G[{0, 0, 1, -1}, x] - 256*G[{0, 1, 0, -1}, x]) - 
        128*G[{0, 0, -1, 0, -1}, x] - 384*G[{0, 0, -1, 0, 1}, x] - 
        384*G[{0, 0, 0, -1, -1}, x] - 1152*G[{0, 0, 0, -1, 1}, x] - 
        1152*G[{0, 0, 0, 1, -1}, x] - 384*G[{0, 0, 1, 0, -1}, x]))/
      (1 - x^2)^2 + (x^2*(1 + x^2)*(-1024*G[{0, 1}, x]*G[{0, 0, -1}, x] + 
        1536*G[{1}, x]*G[{0, 0, 0, -1}, x] + G[{0}, x]*
         (-512*G[{1}, x]*G[{0, 0, -1}, x] + 512*G[{0, 0, -1, 1}, x] + 
          512*G[{0, 0, 1, -1}, x] + 512*G[{0, 1, 0, -1}, x]) + 
        1024*G[{0, 0, -1, 0, 1}, x] + 1536*G[{0, 0, 0, -1, 1}, x] + 
        1536*G[{0, 0, 0, 1, -1}, x] + 512*G[{0, 0, 1, 0, -1}, x]))/
      (1 - x^2)^2 + ((1 + x^2)*(3 + 19*x^2)*
       (256*G[{0, 1}, x]*G[{0, 0, 1}, x] + G[{0}, x]*(-64*G[{0, 1}, x]^2 + 
          256*G[{0, 0, 1, 1}, x]) - 1536*G[{0, 0, 0, 1, 1}, x] - 
        512*G[{0, 0, 1, 0, 1}, x]))/(1 - x^2)^2 + 
     ((1 + x^2)*(5 + 9*x^2)*(256*G[{0, 1}, x]*G[{0, 0, 1}, x] + 
        G[{0}, x]^2*(-128*G[{1}, x]*G[{0, 1}, x] + 256*G[{0, 1, 1}, x]) - 
        768*G[{1}, x]*G[{0, 0, 0, 1}, x] + G[{0}, x]*(-128*G[{0, 1}, x]^2 + 
          512*G[{1}, x]*G[{0, 0, 1}, x] - 512*G[{0, 0, 1, 1}, x]) - 
        256*G[{0, 0, 1, 0, 1}, x]))/(1 - x^2)^2 + 
     ((1 + x^2)*(5 + 21*x^2)*(64*G[{0}, x]*G[{0, 1}, x]^2 - 
        128*G[{0, 1}, x]*G[{0, 0, 1}, x] - 64*G[{0}, x]^2*G[{0, 1, 1}, x] + 
        384*G[{0, 0, 0, 1, 1}, x] + 128*G[{0, 0, 1, 0, 1}, x]))/(1 - x^2)^2 + 
     ((1 + x^2)*(1 + 9*x^2)*(-256*G[{0}, x]*G[{0, 0, 1, 1}, x] + 
        768*G[{0, 0, 0, 1, 1}, x] + 256*G[{0, 0, 1, 0, 1}, x]))/(1 - x^2)^2 + 
     ((1 + x^2)*(1 + 2*x^2)*(-2048*G[{0, 1}, x]*G[{0, 0, 1}, x] + 
        G[{0}, x]*(512*G[{0, 1}, x]^2 - 1024*G[{1}, x]*G[{0, 0, 1}, x]) + 
        3072*G[{1}, x]*G[{0, 0, 0, 1}, x] + 6144*G[{0, 0, 0, 1, 1}, x] + 
        3072*G[{0, 0, 1, 0, 1}, x]))/(1 - x^2)^2 + 
     (8*Pi^2*(1 + x^2)*(-27 + 35*x^2)*Zeta[3])/(1 - x^2)^2 - 
     (16*(-357 + 96*x + 526*x^2 - 96*x^3 + 119*x^4)*Zeta[3])/
      (9*(1 - x^2)^2) + (16*(-169 - 600*x + 108*x^2 + 888*x^3 + 205*x^4)*
       G[{0}, x]*Zeta[3])/(9*(1 - x^2)^2) - 
     (16*(1 + x^2)*(41 + 29*x^2)*G[{0}, x]^2*Zeta[3])/(3*(1 - x^2)^2) - 
     (32*(-37 + 84*x - 120*x^2 - 84*x^3 + 61*x^4)*G[{1}, x]*Zeta[3])/
      (3*(1 - x^2)^2) - (32*(1 + x^2)*(-3 + 11*x^2)*G[{1}, x]^2*Zeta[3])/
      (1 - x^2)^2 - (32*(1 + x^2)*(17 + x^2)*G[{0, 1}, x]*Zeta[3])/
      (1 - x^2)^2 + ((1 - 4*x + x^2)*(16*Pi^2*G[{-1}, x]^2 - 
        32*Pi^2*G[{-1}, x]*G[{1}, x] + G[{0}, x]*(128*G[{-1}, x] - 
          (112*Pi^2*G[{-1}, x])/3 + (64*G[{-1}, x]^3)/3 - 
          64*G[{-1}, x]^2*G[{1}, x] + 64*G[{-1}, x]*G[{1}, x]^2) - 
        128*G[{0, -1}, x] + (112*Pi^2*G[{0, -1}, x])/3 - 
        64*G[{-1}, x]^2*G[{0, -1}, x] + 128*G[{-1}, x]*G[{1}, x]*
         G[{0, -1}, x] - 64*G[{1}, x]^2*G[{0, -1}, x] + 
        64*G[{-1}, x]^2*G[{0, 1}, x] - 128*G[{-1}, x]*G[{1}, x]*
         G[{0, 1}, x] + 128*G[{-1}, x]*G[{0, -1, -1}, x] - 
        128*G[{1}, x]*G[{0, -1, -1}, x] - 128*G[{-1}, x]*G[{0, -1, 1}, x] + 
        128*G[{1}, x]*G[{0, -1, 1}, x] - 128*G[{-1}, x]*G[{0, 1, -1}, x] + 
        128*G[{1}, x]*G[{0, 1, -1}, x] + 128*G[{-1}, x]*G[{0, 1, 1}, x] - 
        128*G[{0, -1, -1, -1}, x] + 128*G[{0, -1, -1, 1}, x] + 
        128*G[{0, -1, 1, -1}, x] - 128*G[{0, -1, 1, 1}, x] + 
        128*G[{0, 1, -1, -1}, x] - 128*G[{0, 1, -1, 1}, x] - 
        128*G[{0, 1, 1, -1}, x] - 224*G[{-1}, x]*Zeta[3]))/(1 - x^2) + 
     ((1 + x^2)^2*(-32*G[{0}, x]^3*G[{0, -1}, x] - 64*Pi^2*G[{1}, x]*
         G[{0, -1}, x] + 128*G[{1}, x]*G[{0, -1}, x]^2 - 
        192*Pi^2*G[{1}, x]*G[{0, 1}, x] - 256*G[{1}, x]*G[{0, -1}, x]*
         G[{0, 1}, x] + 128*G[{1}, x]*G[{0, 1}, x]^2 + 
        32*Pi^2*G[{0, -1, -1}, x] - 128*G[{0, -1}, x]*G[{0, -1, -1}, x] + 
        128*G[{0, 1}, x]*G[{0, -1, -1}, x] + 32*Pi^2*G[{0, -1, 1}, x] - 
        128*G[{0, -1}, x]*G[{0, -1, 1}, x] + 128*G[{0, 1}, x]*
         G[{0, -1, 1}, x] + (224*Pi^2*G[{0, 0, -1}, x])/3 - 
        512*G[{1}, x]^2*G[{0, 0, -1}, x] + G[{0}, x]^2*((512*G[{1}, x]^3)/3 + 
          192*G[{0, 0, -1}, x]) - 512*G[{1}, x]^2*G[{0, 0, 1}, x] + 
        32*Pi^2*G[{0, 1, -1}, x] - 128*G[{0, -1}, x]*G[{0, 1, -1}, x] + 
        128*G[{0, 1}, x]*G[{0, 1, -1}, x] + (608*Pi^2*G[{0, 1, 1}, x])/3 + 
        128*G[{0, -1}, x]*G[{0, 1, 1}, x] - 128*G[{0, 1}, x]*
         G[{0, 1, 1}, x] + 1024*G[{1}, x]*G[{0, 0, -1, 1}, x] + 
        1024*G[{1}, x]*G[{0, 0, 1, -1}, x] + 1024*G[{1}, x]*
         G[{0, 0, 1, 1}, x] + 512*G[{1}, x]*G[{0, 1, 0, -1}, x] + 
        G[{0}, x]*((-112*Pi^2*G[{0, -1}, x])/3 + 256*G[{1}, x]^2*
           G[{0, -1}, x] - 256*G[{1}, x]^2*G[{0, 1}, x] - 
          256*G[{1}, x]*G[{0, -1, -1}, x] - 256*G[{1}, x]*G[{0, -1, 1}, x] - 
          256*G[{1}, x]*G[{0, 1, -1}, x] + 256*G[{1}, x]*G[{0, 1, 1}, x] + 
          128*G[{0, -1, -1, -1}, x] + 128*G[{0, -1, -1, 1}, x] + 
          128*G[{0, -1, 1, -1}, x] + 128*G[{0, -1, 1, 1}, x] - 
          576*G[{0, 0, 0, -1}, x] + 128*G[{0, 1, -1, -1}, x] + 
          128*G[{0, 1, -1, 1}, x] + 128*G[{0, 1, 1, -1}, x] - 
          128*G[{0, 1, 1, 1}, x]) + 256*G[{0, -1, 0, -1, -1}, x] + 
        512*G[{0, 0, -1, -1, -1}, x] - 1024*G[{0, 0, -1, 1, 1}, x] + 
        768*G[{0, 0, 0, 0, -1}, x] - 1024*G[{0, 0, 1, -1, 1}, x] - 
        1024*G[{0, 0, 1, 1, -1}, x] - 1024*G[{0, 0, 1, 1, 1}, x] - 
        512*G[{0, 1, 0, -1, 1}, x] - 512*G[{0, 1, 0, 1, -1}, x] - 
        256*G[{0, 1, 1, 0, -1}, x] - 224*G[{0, -1}, x]*Zeta[3]))/
      (1 - x^2)^2 + ((1 + x^2)*(-8 + 17*x^2)*
       ((-128*G[{0}, x]*G[{1}, x]*Zeta[3])/3 + (128*G[{0, 1}, x]*Zeta[3])/3))/
      (1 - x^2)^2 + ((1 + x^2)*((56*Pi^4*G[{-1}, x])/5 - 
        (32*Pi^2*G[{-1}, x]^3)/3 + (80*G[{-1}, x]*G[{0}, x]^4)/3 + 
        32*Pi^2*G[{-1}, x]^2*G[{1}, x] - 32*Pi^2*G[{-1}, x]*G[{1}, x]^2 + 
        (32*Pi^2*G[{1}, x]^3)/3 + G[{0}, x]^3*((64*G[{-1}, x]^2)/3 - 
          (128*G[{-1}, x]*G[{1}, x])/3 - (320*G[{0, -1}, x])/3) - 
        (224*Pi^2*G[{-1}, x]*G[{0, -1}, x])/3 + 
        (128*G[{-1}, x]^3*G[{0, -1}, x])/3 + 
        (224*Pi^2*G[{1}, x]*G[{0, -1}, x])/3 - 128*G[{-1}, x]^2*G[{1}, x]*
         G[{0, -1}, x] + 128*G[{-1}, x]*G[{1}, x]^2*G[{0, -1}, x] - 
        (128*G[{1}, x]^3*G[{0, -1}, x])/3 + (224*Pi^2*G[{-1}, x]*
          G[{0, 1}, x])/3 - (128*G[{-1}, x]^3*G[{0, 1}, x])/3 + 
        128*G[{-1}, x]^2*G[{1}, x]*G[{0, 1}, x] - 128*G[{-1}, x]*G[{1}, x]^2*
         G[{0, 1}, x] + (128*G[{1}, x]^3*G[{0, 1}, x])/3 + 
        (224*Pi^2*G[{0, -1, -1}, x])/3 - 128*G[{-1}, x]^2*G[{0, -1, -1}, x] + 
        256*G[{-1}, x]*G[{1}, x]*G[{0, -1, -1}, x] - 128*G[{1}, x]^2*
         G[{0, -1, -1}, x] - (224*Pi^2*G[{0, -1, 1}, x])/3 + 
        128*G[{-1}, x]^2*G[{0, -1, 1}, x] - 256*G[{-1}, x]*G[{1}, x]*
         G[{0, -1, 1}, x] + 128*G[{1}, x]^2*G[{0, -1, 1}, x] + 
        64*Pi^2*G[{0, 0, -1}, x] - 512*G[{0, -1}, x]*G[{0, 0, -1}, x] - 
        512*G[{0, -1}, x]*G[{0, 0, 1}, x] - (224*Pi^2*G[{0, 1, -1}, x])/3 + 
        128*G[{-1}, x]^2*G[{0, 1, -1}, x] - 256*G[{-1}, x]*G[{1}, x]*
         G[{0, 1, -1}, x] + 128*G[{1}, x]^2*G[{0, 1, -1}, x] + 
        G[{0}, x]^2*(32*Pi^2*G[{-1}, x] - 128*G[{-1}, x]*G[{0, -1}, x] + 
          128*G[{1}, x]*G[{0, -1}, x] - 128*G[{-1}, x]*G[{0, 1}, x] + 
          128*G[{0, -1, -1}, x] + 128*G[{0, -1, 1}, x] + 
          320*G[{0, 0, -1}, x] + 128*G[{0, 1, -1}, x]) - 
        128*G[{-1}, x]^2*G[{0, 1, 1}, x] + 256*G[{-1}, x]*G[{1}, x]*
         G[{0, 1, 1}, x] - 128*G[{1}, x]^2*G[{0, 1, 1}, x] + 
        256*G[{-1}, x]*G[{0, -1, -1, -1}, x] - 256*G[{1}, x]*
         G[{0, -1, -1, -1}, x] - 256*G[{-1}, x]*G[{0, -1, -1, 1}, x] + 
        256*G[{1}, x]*G[{0, -1, -1, 1}, x] - 256*G[{-1}, x]*
         G[{0, -1, 1, -1}, x] + 256*G[{1}, x]*G[{0, -1, 1, -1}, x] + 
        256*G[{-1}, x]*G[{0, -1, 1, 1}, x] - 256*G[{1}, x]*
         G[{0, -1, 1, 1}, x] + 512*G[{-1}, x]*G[{0, 0, 0, -1}, x] + 
        256*G[{1}, x]*G[{0, 0, 0, -1}, x] + 256*G[{-1}, x]*
         G[{0, 0, 0, 1}, x] - 256*G[{-1}, x]*G[{0, 1, -1, -1}, x] + 
        256*G[{1}, x]*G[{0, 1, -1, -1}, x] + 256*G[{-1}, x]*
         G[{0, 1, -1, 1}, x] - 256*G[{1}, x]*G[{0, 1, -1, 1}, x] + 
        256*G[{-1}, x]*G[{0, 1, 1, -1}, x] - 256*G[{1}, x]*
         G[{0, 1, 1, -1}, x] - 256*G[{-1}, x]*G[{0, 1, 1, 1}, x] + 
        256*G[{1}, x]*G[{0, 1, 1, 1}, x] - 256*G[{0, -1, -1, -1, -1}, x] + 
        256*G[{0, -1, -1, -1, 1}, x] + 256*G[{0, -1, -1, 1, -1}, x] - 
        256*G[{0, -1, -1, 1, 1}, x] + 256*G[{0, -1, 1, -1, -1}, x] - 
        256*G[{0, -1, 1, -1, 1}, x] - 256*G[{0, -1, 1, 1, -1}, x] + 
        256*G[{0, -1, 1, 1, 1}, x] + 768*G[{0, 0, -1, 0, -1}, x] + 
        512*G[{0, 0, -1, 0, 1}, x] + 1792*G[{0, 0, 0, -1, -1}, x] + 
        1280*G[{0, 0, 0, -1, 1}, x] + 640*G[{0, 0, 0, 0, -1}, x] + 
        1280*G[{0, 0, 0, 1, -1}, x] + 512*G[{0, 0, 1, 0, -1}, x] + 
        256*G[{0, 1, -1, -1, -1}, x] - 256*G[{0, 1, -1, -1, 1}, x] - 
        256*G[{0, 1, -1, 1, -1}, x] + 256*G[{0, 1, -1, 1, 1}, x] - 
        256*G[{0, 1, 1, -1, -1}, x] + 256*G[{0, 1, 1, -1, 1}, x] + 
        256*G[{0, 1, 1, 1, -1}, x] - 256*G[{0, 1, 1, 1, 1}, x] + 
        224*G[{-1}, x]^2*Zeta[3] - 448*G[{-1}, x]*G[{1}, x]*Zeta[3] + 
        (1600*G[{0, -1}, x]*Zeta[3])/3 + G[{0}, x]*
         ((112*Pi^2*G[{-1}, x]^2)/3 - (32*G[{-1}, x]^4)/3 - 
          (224*Pi^2*G[{-1}, x]*G[{1}, x])/3 + (128*G[{-1}, x]^3*G[{1}, x])/
           3 - 64*G[{-1}, x]^2*G[{1}, x]^2 + (128*G[{-1}, x]*G[{1}, x]^3)/3 - 
          (32*G[{1}, x]^4)/3 - 64*Pi^2*G[{0, -1}, x] + 128*G[{0, -1}, x]^2 - 
          256*G[{1}, x]*G[{0, 0, -1}, x] + 256*G[{-1}, x]*G[{0, 0, 1}, x] - 
          256*G[{0, 0, -1, -1}, x] - 256*G[{0, 0, -1, 1}, x] - 
          640*G[{0, 0, 0, -1}, x] - 256*G[{0, 0, 1, -1}, x] - 
          (1600*G[{-1}, x]*Zeta[3])/3)))/(1 - x^2) - 
     (16*(1 + x^2)*(-47 + 69*x^2)*Zeta[5])/(1 - x^2)^2))


==> RV.m <==
(* ::Package:: *)

(* The two-loop real-virtual bare expansion coefficient defined by Eq. (27) *)
CA*CF*((8*Pi^2*(-1 + 12*x + 21*x^2))/(3*(1 - x^2)) + 
  (8*Pi^2*(1 + x^2)*(-1 + 21*x^2)*G[{0}, x])/(3*(1 - x^2)^2) + 
  (32*(1 + x + 2*x^2)*G[{0}, x]^2)/((1 - x)^2*(1 + x)) + 
  (32*(1 + x^2)*(1 + 2*x^2)*G[{0}, x]^3)/(3*(1 - x^2)^2) + 
  (16 + (16*(1 + x^2)*G[{0}, x])/(1 - x^2))/ep^2 + 
  (x*(128*G[{-1}, x]*G[{0}, x] - 128*G[{0, -1}, x]))/(1 - x^2) + 
  (-16 - (32*(1 + x)*G[{0}, x])/(1 - x) - (16*(1 + x^2)^2*G[{0}, x]^2)/
     (1 - x^2)^2 + ((1 + x^2)*(-8*Pi^2 + G[{0}, x]*(-32*G[{-1}, x] + 
         32*G[{1}, x]) + 32*G[{0, -1}, x] - 32*G[{0, 1}, x]))/(1 - x^2))/ep + 
  ((1 + x)*(G[{0}, x]*(32 - 64*G[{1}, x]) + 64*G[{0, 1}, x]))/(1 - x) + 
  ((1 + x^2)^2*(-64*G[{0}, x]^2*G[{1}, x] + 64*G[{0}, x]*G[{0, 1}, x]))/
   (1 - x^2)^2 + ((1 + x^2)*(16*Pi^2*G[{-1}, x] - 16*Pi^2*G[{1}, x] + 
     G[{0}, x]*(32*G[{-1}, x]^2 - 64*G[{-1}, x]*G[{1}, x] + 32*G[{1}, x]^2) - 
     64*G[{-1}, x]*G[{0, -1}, x] + 64*G[{1}, x]*G[{0, -1}, x] + 
     64*G[{-1}, x]*G[{0, 1}, x] - 64*G[{1}, x]*G[{0, 1}, x] + 
     64*G[{0, -1, -1}, x] - 64*G[{0, -1, 1}, x] - 64*G[{0, 1, -1}, x] + 
     64*G[{0, 1, 1}, x] - 112*Zeta[3]))/(1 - x^2) + 
  ep*(64 - (8*Pi^2*(5 + 16*x + 27*x^2))/(3*(1 - x^2)) - 
    (8*Pi^4*(1 + x^2)*(1 + 34*x^2))/(15*(1 - x^2)^2) + 
    (64*Pi^2*(1 - 3*x + x^2)*G[{-1}, x])/(3*(1 - x^2)) - 
    (16*Pi^2*(-1 - 3*x + 33*x^2 + 7*x^3)*G[{0}, x])/(3*(1 - x)^2*(1 + x)) - 
    (32*(1 + 2*x + 5*x^2)*G[{0}, x]^2)/((1 - x)^2*(1 + x)) - 
    (8*Pi^2*(1 + x^2)*(-1 + 13*x^2)*G[{0}, x]^2)/(3*(1 - x^2)^2) + 
    (32*(-2 - x - 19*x^2 + 4*x^3)*G[{0}, x]^3)/(3*(1 - x)^2*(1 + x)) - 
    (16*(1 + x^2)*(1 + 5*x^2)*G[{0}, x]^4)/(3*(1 - x^2)^2) + 
    (32*Pi^2*(5 + 6*x + 5*x^2)*G[{1}, x])/(3*(1 - x^2)) + 
    ((1 + x^2)*(9 + 31*x^2)*((16*Pi^2*G[{0}, x]*G[{1}, x])/3 - 
       (16*Pi^2*G[{0, 1}, x])/3))/(1 - x^2)^2 + 
    ((1 - 5*x - 7*x^2 + 3*x^3)*(-32*G[{-1}, x]*G[{0}, x]^2 + 
       64*G[{0}, x]*G[{0, -1}, x] - 64*G[{0, 0, -1}, x]))/
     ((1 - x)^2*(1 + x)) + (x*(-1 - 2*x + x^2)*
      (-128*G[{0}, x]*G[{0, -1}, x] + 256*G[{0, 0, -1}, x]))/
     ((1 - x)^2*(1 + x)) + ((1 + x + 2*x^2)*(128*G[{0}, x]*G[{0, 1}, x] - 
       256*G[{0, 0, 1}, x]))/((1 - x)^2*(1 + x)) + 
    ((-1 - 7*x - 9*x^2 + x^3)*(-32*G[{0}, x]^2*G[{1}, x] + 
       64*G[{0}, x]*G[{0, 1}, x] - 64*G[{0, 0, 1}, x]))/((1 - x)^2*(1 + x)) + 
    (x*(G[{0}, x]*(-256*G[{-1}, x] + 256*G[{-1}, x]*G[{1}, x]) + 
       256*G[{0, -1}, x] - 256*G[{1}, x]*G[{0, -1}, x] - 
       256*G[{-1}, x]*G[{0, 1}, x] + 256*G[{0, -1, 1}, x] + 
       256*G[{0, 1, -1}, x]))/(1 - x^2) + 
    ((1 + x^2)^2*(-128*G[{0}, x]^2*G[{1}, x]^2 + (64*Pi^2*G[{0, -1}, x])/3 + 
       64*G[{0, -1}, x]^2 + (160*Pi^2*G[{0, 1}, x])/3 - 64*G[{0, 1}, x]^2 + 
       G[{0}, x]*(256*G[{1}, x]*G[{0, 1}, x] - 128*G[{0, -1, -1}, x] - 
         128*G[{0, 1, 1}, x])))/(1 - x^2)^2 + 
    ((1 + x)*(G[{0}, x]*(-64*G[{-1}, x]^2 + 64*G[{1}, x] - 64*G[{1}, x]^2) + 
       128*G[{-1}, x]*G[{0, -1}, x] - 64*G[{0, 1}, x] + 
       128*G[{1}, x]*G[{0, 1}, x] - 128*G[{0, -1, -1}, x] - 
       128*G[{0, 1, 1}, x]))/(1 - x) + 
    (x^2*(1 + x^2)*(128*G[{0}, x]*G[{0, 0, -1}, x] - 
       384*G[{0, 0, 0, -1}, x]))/(1 - x^2)^2 + 
    ((1 + x^2)*(-1 + 3*x^2)*(32*G[{0}, x]^2*G[{0, -1}, x] - 
       128*G[{0}, x]*G[{0, 0, -1}, x] + 192*G[{0, 0, 0, -1}, x]))/
     (1 - x^2)^2 + ((1 + x^2)*(1 + 2*x^2)*(128*G[{0}, x]*G[{0, 0, 1}, x] - 
       384*G[{0, 0, 0, 1}, x]))/(1 - x^2)^2 + 
    ((1 + x^2)*(5 + 7*x^2)*((32*G[{0}, x]^3*G[{1}, x])/3 - 
       32*G[{0}, x]^2*G[{0, 1}, x] + 64*G[{0}, x]*G[{0, 0, 1}, x] - 
       64*G[{0, 0, 0, 1}, x]))/(1 - x^2)^2 + 
    ((1 + x^2)*(1 + 9*x^2)*(32*G[{0}, x]^2*G[{0, 1}, x] - 
       128*G[{0}, x]*G[{0, 0, 1}, x] + 192*G[{0, 0, 0, 1}, x]))/(1 - x^2)^2 + 
    (32*(-7 + 42*x + 31*x^2)*Zeta[3])/(3*(1 - x^2)) + 
    (32*(1 + x^2)*(-7 + 31*x^2)*G[{0}, x]*Zeta[3])/(3*(1 - x^2)^2) + 
    ((1 + x^2)*(-16*Pi^2*G[{-1}, x]^2 + (32*G[{-1}, x]*G[{0}, x]^3)/3 + 
       32*Pi^2*G[{-1}, x]*G[{1}, x] - 16*Pi^2*G[{1}, x]^2 - 
       (176*Pi^2*G[{0, -1}, x])/3 + 64*G[{-1}, x]^2*G[{0, -1}, x] - 
       32*G[{0}, x]^2*G[{0, -1}, x] - 128*G[{-1}, x]*G[{1}, x]*
        G[{0, -1}, x] + 64*G[{1}, x]^2*G[{0, -1}, x] - 
       64*G[{-1}, x]^2*G[{0, 1}, x] + 128*G[{-1}, x]*G[{1}, x]*G[{0, 1}, x] - 
       64*G[{1}, x]^2*G[{0, 1}, x] - 128*G[{-1}, x]*G[{0, -1, -1}, x] + 
       128*G[{1}, x]*G[{0, -1, -1}, x] + 128*G[{-1}, x]*G[{0, -1, 1}, x] - 
       128*G[{1}, x]*G[{0, -1, 1}, x] + G[{0}, x]*((176*Pi^2*G[{-1}, x])/3 - 
         (64*G[{-1}, x]^3)/3 + 64*G[{-1}, x]^2*G[{1}, x] - 
         64*G[{-1}, x]*G[{1}, x]^2 + (64*G[{1}, x]^3)/3 + 
         64*G[{0, 0, -1}, x]) + 128*G[{-1}, x]*G[{0, 1, -1}, x] - 
       128*G[{1}, x]*G[{0, 1, -1}, x] - 128*G[{-1}, x]*G[{0, 1, 1}, x] + 
       128*G[{1}, x]*G[{0, 1, 1}, x] + 128*G[{0, -1, -1, -1}, x] - 
       128*G[{0, -1, -1, 1}, x] - 128*G[{0, -1, 1, -1}, x] + 
       128*G[{0, -1, 1, 1}, x] - 64*G[{0, 0, 0, -1}, x] - 
       128*G[{0, 1, -1, -1}, x] + 128*G[{0, 1, -1, 1}, x] + 
       128*G[{0, 1, 1, -1}, x] - 128*G[{0, 1, 1, 1}, x] + 
       224*G[{-1}, x]*Zeta[3] - 224*G[{1}, x]*Zeta[3]))/(1 - x^2)) + 
  ep^2*(-256 + (64*Pi^2*(3 + 2*x + 3*x^2))/(3*(1 - x^2)) + 
    (2*Pi^4*(3 - 259*x + 925*x^2 + 451*x^3))/(45*(1 - x)^2*(1 + x)) + 
    (2*Pi^4*(1 + x^2)*(3 + 389*x^2)*G[{0}, x])/(45*(1 - x^2)^2) + 
    (16*Pi^2*(5 + 5*x + 59*x^2 + 3*x^3)*G[{0}, x])/(3*(1 - x)^2*(1 + x)) + 
    (128*x*(1 + 3*x)*G[{0}, x]^2)/((1 - x)^2*(1 + x)) - 
    (16*Pi^2*(1 + 10*x - 70*x^2 + 17*x^3)*G[{0}, x]^2)/
     (3*(1 - x)^2*(1 + x)) + (16*Pi^2*(1 + x^2)*(-1 + 29*x^2)*G[{0}, x]^3)/
     (9*(1 - x^2)^2) - (32*(-2 - x - 40*x^2 + 7*x^3)*G[{0}, x]^3)/
     (3*(1 - x)^2*(1 + x)) - (8*(-4 - 2*x - 91*x^2 + 17*x^3)*G[{0}, x]^4)/
     (3*(1 - x)^2*(1 + x)) + (8*(1 + x^2)*(4 + 41*x^2)*G[{0}, x]^5)/
     (15*(1 - x^2)^2) - (256*Pi^2*(1 + x + x^2)*G[{1}, x])/(3*(1 - x^2)) - 
    (8*Pi^4*(1 + x^2)*(37 + 103*x^2)*G[{1}, x])/(15*(1 - x^2)^2) + 
    ((1 - 3*x + x^2)*((-128*Pi^2*G[{-1}, x])/3 + 
       (128*Pi^2*G[{-1}, x]*G[{1}, x])/3))/(1 - x^2) + 
    ((5 + 6*x + 5*x^2)*((32*Pi^2*G[{-1}, x]^2)/3 + (32*Pi^2*G[{1}, x]^2)/3))/
     (1 - x^2) + (64*Pi^2*(-2 - 5*x - 12*x^2 + 5*x^3)*G[{0, -1}, x])/
     (3*(1 - x)^2*(1 + x)) + ((1 - 21*x - 6*x^2 + 8*x^3)*
      ((64*Pi^2*G[{-1}, x]*G[{0}, x])/3 - (64*Pi^2*G[{0, -1}, x])/3))/
     ((1 - x)^2*(1 + x)) + (64*Pi^2*(-5 - 4*x - 11*x^2 + 2*x^3)*G[{0, 1}, x])/
     (3*(1 - x)^2*(1 + x)) + ((-1 + 8*x + 26*x^2 + 3*x^3)*
      ((-64*Pi^2*G[{0}, x]*G[{1}, x])/3 + (64*Pi^2*G[{0, 1}, x])/3))/
     ((1 - x)^2*(1 + x)) + ((1 + x^2)*(-128*G[{0, -1}, x]^2 + 
       256*G[{0}, x]*G[{0, -1, -1}, x]))/((1 - x)^2*(1 + x)) - 
    (64*Pi^2*(1 + x^2)*(2 + 9*x^2)*G[{0, 0, -1}, x])/(3*(1 - x^2)^2) + 
    ((1 + x^2)*(-1 + 8*x^2)*((-64*Pi^2*G[{0}, x]*G[{0, -1}, x])/3 + 
       (128*Pi^2*G[{0, 0, -1}, x])/3))/(1 - x^2)^2 - 
    (64*Pi^2*(1 + x^2)*(5 + 12*x^2)*G[{0, 0, 1}, x])/(3*(1 - x^2)^2) + 
    ((-1 - 13*x - 19*x^2 + x^3)*(32*G[{0}, x]^2*G[{1}, x] - 
       64*G[{0}, x]*G[{0, 1}, x] + 64*G[{0, 0, 1}, x]))/((1 - x)^2*(1 + x)) + 
    ((1 + 2*x + 5*x^2)*(-128*G[{0}, x]*G[{0, 1}, x] + 256*G[{0, 0, 1}, x]))/
     ((1 - x)^2*(1 + x)) + ((1 + x^2)*(5 + 19*x^2)*
      ((-16*Pi^2*G[{0}, x]^2*G[{1}, x])/3 + (32*Pi^2*G[{0}, x]*G[{0, 1}, x])/
        3 - (32*Pi^2*G[{0, 0, 1}, x])/3))/(1 - x^2)^2 + 
    ((1 + x^2)*(-1 + 17*x^2)*((-64*Pi^2*G[{0}, x]*G[{0, 1}, x])/3 + 
       (128*Pi^2*G[{0, 0, 1}, x])/3))/(1 - x^2)^2 + 
    ((1 + x^2)*(29 + 51*x^2)*((16*Pi^2*G[{0}, x]*G[{1}, x]^2)/3 - 
       (32*Pi^2*G[{1}, x]*G[{0, 1}, x])/3 + (32*Pi^2*G[{0, 1, 1}, x])/3))/
     (1 - x^2)^2 + ((1 + x + 2*x^2)*(-128*G[{0, 1}, x]^2 + 
       256*G[{0}, x]*G[{0, 1, 1}, x]))/((1 - x)^2*(1 + x)) + 
    (x*(-1 - 2*x + x^2)*(-128*G[{0, -1}, x]^2 + 256*G[{0, -1}, x]*
        G[{0, 1}, x] - 512*G[{0, 0, -1}, x] + 512*G[{-1}, x]*
        G[{0, 0, -1}, x] + G[{0}, x]*(256*G[{0, -1}, x] - 
         256*G[{-1}, x]*G[{0, -1}, x] + 512*G[{0, -1, -1}, x] - 
         256*G[{0, -1, 1}, x] - 256*G[{0, 1, -1}, x]) - 
       512*G[{0, 0, -1, -1}, x]))/((1 - x)^2*(1 + x)) + 
    (x*(-1 - 12*x + 3*x^2)*(128*G[{0}, x]*G[{0, 0, -1}, x] - 
       384*G[{0, 0, 0, -1}, x]))/((1 - x)^2*(1 + x)) + 
    ((5 - 35*x - 19*x^2 + 13*x^3)*((32*G[{-1}, x]*G[{0}, x]^3)/3 - 
       32*G[{0}, x]^2*G[{0, -1}, x] + 64*G[{0}, x]*G[{0, 0, -1}, x] - 
       64*G[{0, 0, 0, -1}, x]))/((1 - x)^2*(1 + x)) + 
    ((-1 + 5*x)*(-1 - 4*x + x^2)*(64*G[{0}, x]^2*G[{0, -1}, x] - 
       256*G[{0}, x]*G[{0, 0, -1}, x] + 384*G[{0, 0, 0, -1}, x]))/
     ((1 - x)^2*(1 + x)) + (x*(-2 - 5*x + x^2)*(128*G[{0}, x]^3*G[{1}, x] - 
       384*G[{0}, x]^2*G[{0, 1}, x] + 768*G[{0}, x]*G[{0, 0, 1}, x] - 
       768*G[{0, 0, 0, 1}, x]))/((1 - x)^2*(1 + x)) + 
    ((-2 - x - 19*x^2 + 4*x^3)*(128*G[{0}, x]*G[{0, 0, 1}, x] - 
       384*G[{0, 0, 0, 1}, x]))/((1 - x)^2*(1 + x)) + 
    ((-1 + 2*x - 36*x^2 + 5*x^3)*(64*G[{0}, x]^2*G[{0, 1}, x] - 
       256*G[{0}, x]*G[{0, 0, 1}, x] + 384*G[{0, 0, 0, 1}, x]))/
     ((1 - x)^2*(1 + x)) + ((1 - 5*x - 7*x^2 + 3*x^3)*
      ((64*G[{-1}, x] - 32*G[{-1}, x]^2)*G[{0}, x]^2 - 
       128*G[{0, -1}, x]*G[{0, 1}, x] + 128*G[{0, 0, -1}, x] - 
       128*G[{-1}, x]*G[{0, 0, -1}, x] + 256*G[{1}, x]*G[{0, 0, -1}, x] + 
       256*G[{-1}, x]*G[{0, 0, 1}, x] + G[{0}, x]*(-128*G[{0, -1}, x] + 
         128*G[{-1}, x]*G[{0, -1}, x] - 128*G[{1}, x]*G[{0, -1}, x] - 
         128*G[{-1}, x]*G[{0, 1}, x] - 128*G[{0, -1, -1}, x] + 
         256*G[{0, -1, 1}, x] + 256*G[{0, 1, -1}, x]) + 
       128*G[{0, 0, -1, -1}, x] - 256*G[{0, 0, -1, 1}, x] - 
       256*G[{0, 0, 1, -1}, x]))/((1 - x)^2*(1 + x)) + 
    ((3 - 11*x - 13*x^2 + 5*x^3)*(-64*G[{-1}, x]*G[{0}, x]^2*G[{1}, x] - 
       128*G[{1}, x]*G[{0, 0, -1}, x] - 128*G[{-1}, x]*G[{0, 0, 1}, x] + 
       G[{0}, x]*(128*G[{1}, x]*G[{0, -1}, x] + 128*G[{-1}, x]*G[{0, 1}, x] - 
         128*G[{0, -1, 1}, x] - 128*G[{0, 1, -1}, x]) + 
       128*G[{0, 0, -1, 1}, x] + 128*G[{0, 0, 1, -1}, x]))/
     ((1 - x)^2*(1 + x)) + ((-1 - 7*x - 9*x^2 + x^3)*
      (-64*G[{0, 1}, x]^2 + 256*G[{1}, x]*G[{0, 0, 1}, x] + 
       G[{0}, x]*(-128*G[{1}, x]*G[{0, 1}, x] + 256*G[{0, 1, 1}, x]) - 
       256*G[{0, 0, 1, 1}, x]))/((1 - x)^2*(1 + x)) + 
    ((-1 - 15*x - 17*x^2 + x^3)*(-32*G[{0}, x]^2*G[{1}, x]^2 - 
       128*G[{1}, x]*G[{0, 0, 1}, x] + G[{0}, x]*
        (128*G[{1}, x]*G[{0, 1}, x] - 128*G[{0, 1, 1}, x]) + 
       128*G[{0, 0, 1, 1}, x]))/((1 - x)^2*(1 + x)) + 
    (x*(G[{0}, x]*(512*G[{-1}, x] + (256*G[{-1}, x]^3)/3 - 
         512*G[{-1}, x]*G[{1}, x] + 256*G[{-1}, x]*G[{1}, x]^2) - 
       512*G[{0, -1}, x] - 256*G[{-1}, x]^2*G[{0, -1}, x] + 
       512*G[{1}, x]*G[{0, -1}, x] - 256*G[{1}, x]^2*G[{0, -1}, x] + 
       512*G[{-1}, x]*G[{0, 1}, x] - 512*G[{-1}, x]*G[{1}, x]*G[{0, 1}, x] + 
       512*G[{-1}, x]*G[{0, -1, -1}, x] - 512*G[{0, -1, 1}, x] + 
       512*G[{1}, x]*G[{0, -1, 1}, x] - 512*G[{0, 1, -1}, x] + 
       512*G[{1}, x]*G[{0, 1, -1}, x] + 512*G[{-1}, x]*G[{0, 1, 1}, x] - 
       512*G[{0, -1, -1, -1}, x] - 512*G[{0, -1, 1, 1}, x] - 
       512*G[{0, 1, -1, 1}, x] - 512*G[{0, 1, 1, -1}, x]))/(1 - x^2) + 
    ((1 + x)*(G[{0}, x]*(-128 + 128*G[{-1}, x]^2 - 128*G[{-1}, x]^2*
          G[{1}, x] + 64*G[{1}, x]^2 - (128*G[{1}, x]^3)/3) - 
       256*G[{-1}, x]*G[{0, -1}, x] + 256*G[{-1}, x]*G[{1}, x]*
        G[{0, -1}, x] + 128*G[{-1}, x]^2*G[{0, 1}, x] - 
       128*G[{1}, x]*G[{0, 1}, x] + 128*G[{1}, x]^2*G[{0, 1}, x] + 
       256*G[{0, -1, -1}, x] - 256*G[{1}, x]*G[{0, -1, -1}, x] - 
       256*G[{-1}, x]*G[{0, -1, 1}, x] - 256*G[{-1}, x]*G[{0, 1, -1}, x] + 
       128*G[{0, 1, 1}, x] - 256*G[{1}, x]*G[{0, 1, 1}, x] + 
       256*G[{0, -1, -1, 1}, x] + 256*G[{0, -1, 1, -1}, x] + 
       256*G[{0, 1, -1, -1}, x] + 256*G[{0, 1, 1, 1}, x]))/(1 - x) + 
    ((1 + x^2)*(-1 + 7*x^2)*(-64*G[{0}, x]^2*G[{0, 0, -1}, x] + 
       384*G[{0}, x]*G[{0, 0, 0, -1}, x] - 768*G[{0, 0, 0, 0, -1}, x]))/
     (1 - x^2)^2 + ((1 + x^2)*(-5 + 13*x^2)*
      ((-32*G[{0}, x]^3*G[{0, -1}, x])/3 + 64*G[{0}, x]^2*G[{0, 0, -1}, x] - 
       192*G[{0}, x]*G[{0, 0, 0, -1}, x] + 256*G[{0, 0, 0, 0, -1}, x]))/
     (1 - x^2)^2 + ((1 + x^2)*(1 + 15*x^2)*(-64*G[{0}, x]^2*G[{0, 0, 1}, x] + 
       384*G[{0}, x]*G[{0, 0, 0, 1}, x] - 768*G[{0, 0, 0, 0, 1}, x]))/
     (1 - x^2)^2 + ((1 + x^2)*(1 + 5*x^2)*
      (-256*G[{0}, x]*G[{0, 0, 0, 1}, x] + 1024*G[{0, 0, 0, 0, 1}, x]))/
     (1 - x^2)^2 + ((1 + x^2)*(11 + 13*x^2)*((32*G[{0}, x]^3*G[{1}, x]^2)/3 + 
       G[{0}, x]^2*(-64*G[{1}, x]*G[{0, 1}, x] + 64*G[{0, 1, 1}, x]) - 
       128*G[{1}, x]*G[{0, 0, 0, 1}, x] + G[{0}, x]*
        (128*G[{1}, x]*G[{0, 0, 1}, x] - 128*G[{0, 0, 1, 1}, x]) + 
       128*G[{0, 0, 0, 1, 1}, x]))/(1 - x^2)^2 + 
    (x^2*(1 + x^2)*(-384*G[{0}, x]^3*G[{0, 1}, x] - 512*G[{0, -1}, x]*
        G[{0, 0, -1}, x] - 512*G[{0, 1}, x]*G[{0, 0, -1}, x] + 
       G[{0}, x]^2*(256*G[{1}, x]*G[{0, -1}, x] - 256*G[{0, -1, 1}, x] + 
         2304*G[{0, 0, 1}, x] - 256*G[{0, 1, -1}, x]) + 
       1536*G[{1}, x]*G[{0, 0, 0, -1}, x] + G[{0}, x]*(128*G[{0, -1}, x]^2 - 
         1024*G[{1}, x]*G[{0, 0, -1}, x] - 512*G[{0, 0, -1, -1}, x] + 
         1280*G[{0, 0, -1, 1}, x] - 640*G[{0, 0, 0, -1}, x] - 
         6912*G[{0, 0, 0, 1}, x] + 1280*G[{0, 0, 1, -1}, x] + 
         512*G[{0, 1, 0, -1}, x]) + 1024*G[{0, 0, -1, 0, -1}, x] + 
       256*G[{0, 0, -1, 0, 1}, x] + 3072*G[{0, 0, 0, -1, -1}, x] - 
       768*G[{0, 0, 0, -1, 1}, x] + 2560*G[{0, 0, 0, 0, -1}, x] + 
       9216*G[{0, 0, 0, 0, 1}, x] - 768*G[{0, 0, 0, 1, -1}, x] - 
       256*G[{0, 0, 1, 0, -1}, x]))/(1 - x^2)^2 + 
    ((1 + x^2)*(1 + 3*x^2)*(256*G[{0, 1}, x]*G[{0, 0, -1}, x] - 
       384*G[{1}, x]*G[{0, 0, 0, -1}, x] + G[{0}, x]*
        (128*G[{1}, x]*G[{0, 0, -1}, x] - 128*G[{0, 0, -1, 1}, x] - 
         128*G[{0, 0, 1, -1}, x] - 128*G[{0, 1, 0, -1}, x]) - 
       256*G[{0, 0, -1, 0, 1}, x] - 384*G[{0, 0, 0, -1, 1}, x] - 
       384*G[{0, 0, 0, 1, -1}, x] - 128*G[{0, 0, 1, 0, -1}, x]))/
     (1 - x^2)^2 + ((1 + x^2)*(-3 + 5*x^2)*(-128*G[{0}, x]*G[{0, -1}, x]*
        G[{0, 1}, x] + 128*G[{0, 1}, x]*G[{0, 0, -1}, x] + 
       128*G[{0, -1}, x]*G[{0, 0, 1}, x] + G[{0}, x]^2*(64*G[{0, -1, 1}, x] + 
         64*G[{0, 1, -1}, x]) - 128*G[{0, 0, -1, 0, 1}, x] - 
       384*G[{0, 0, 0, -1, 1}, x] - 384*G[{0, 0, 0, 1, -1}, x] - 
       128*G[{0, 0, 1, 0, -1}, x]))/(1 - x^2)^2 + 
    ((1 + x^2)*(-1 + 3*x^2)*(64*G[{0}, x]^2*G[{0, -1, -1}, x] + 
       128*G[{0, -1}, x]*G[{0, 0, -1}, x] - 256*G[{0, 1}, x]*
        G[{0, 0, -1}, x] - 256*G[{0, -1}, x]*G[{0, 0, 1}, x] + 
       G[{0}, x]*(-64*G[{0, -1}, x]^2 + 128*G[{0, -1}, x]*G[{0, 1}, x] - 
         256*G[{0, 0, -1, 1}, x] - 256*G[{0, 0, 1, -1}, x]) - 
       128*G[{0, 0, -1, 0, -1}, x] + 512*G[{0, 0, -1, 0, 1}, x] - 
       384*G[{0, 0, 0, -1, -1}, x] + 1536*G[{0, 0, 0, -1, 1}, x] + 
       1536*G[{0, 0, 0, 1, -1}, x] + 512*G[{0, 0, 1, 0, -1}, x]))/
     (1 - x^2)^2 + ((1 + x^2)*(5 + 7*x^2)*(256*G[{0, 1}, x]*G[{0, 0, 1}, x] + 
       G[{0}, x]*(-64*G[{0, 1}, x]^2 + 128*G[{1}, x]*G[{0, 0, 1}, x]) - 
       384*G[{1}, x]*G[{0, 0, 0, 1}, x] - 768*G[{0, 0, 0, 1, 1}, x] - 
       384*G[{0, 0, 1, 0, 1}, x]))/(1 - x^2)^2 + 
    ((1 + x^2)*(1 + 2*x^2)*((-128*G[{0}, x]^4*G[{1}, x])/3 + 
       (512*G[{0}, x]^3*G[{0, 1}, x])/3 - 512*G[{0}, x]^2*G[{0, 0, 1}, x] + 
       G[{0}, x]*(256*G[{0, 0, -1, -1}, x] + 1024*G[{0, 0, 0, 1}, x] + 
         256*G[{0, 0, 1, 1}, x]) - 256*G[{0, 0, -1, 0, -1}, x] - 
       768*G[{0, 0, 0, -1, -1}, x] - 1024*G[{0, 0, 0, 0, 1}, x] - 
       768*G[{0, 0, 0, 1, 1}, x] - 256*G[{0, 0, 1, 0, 1}, x]))/(1 - x^2)^2 + 
    ((1 + x^2)*(1 + 17*x^2)*(-64*G[{0}, x]*G[{0, 1}, x]^2 + 
       128*G[{0, 1}, x]*G[{0, 0, 1}, x] + 64*G[{0}, x]^2*G[{0, 1, 1}, x] - 
       384*G[{0, 0, 0, 1, 1}, x] - 128*G[{0, 0, 1, 0, 1}, x]))/(1 - x^2)^2 + 
    ((1 + x^2)*(3 + 7*x^2)*(-256*G[{0, 1}, x]*G[{0, 0, 1}, x] + 
       G[{0}, x]^2*(128*G[{1}, x]*G[{0, 1}, x] - 256*G[{0, 1, 1}, x]) + 
       768*G[{1}, x]*G[{0, 0, 0, 1}, x] + G[{0}, x]*(128*G[{0, 1}, x]^2 - 
         512*G[{1}, x]*G[{0, 0, 1}, x] + 512*G[{0, 0, 1, 1}, x]) + 
       256*G[{0, 0, 1, 0, 1}, x]))/(1 - x^2)^2 + 
    ((1 + x^2)*(1 + 9*x^2)*(-256*G[{0, 1}, x]*G[{0, 0, 1}, x] + 
       G[{0}, x]*(64*G[{0, 1}, x]^2 - 256*G[{0, 0, 1, 1}, x]) + 
       1536*G[{0, 0, 0, 1, 1}, x] + 512*G[{0, 0, 1, 0, 1}, x]))/(1 - x^2)^2 - 
    (32*(-1 + 72*x + 37*x^2)*Zeta[3])/(3*(1 - x^2)) - 
    (8*Pi^2*(1 + x^2)*(-51 + 155*x^2)*Zeta[3])/(3*(1 - x^2)^2) - 
    (64*(3 + 14*x + 3*x^2)*G[{-1}, x]*Zeta[3])/(1 - x^2) - 
    (64*(-7 - 22*x + 19*x^2 + 28*x^3)*G[{0}, x]*Zeta[3])/
     (3*(1 - x)^2*(1 + x)) + (32*(1 + x^2)*(7 + 4*x^2)*G[{0}, x]^2*Zeta[3])/
     (3*(1 - x^2)^2) + (128*(2 + 7*x + 2*x^2)*G[{1}, x]*Zeta[3])/(1 - x^2) + 
    ((1 + x^2)*(5 + 43*x^2)*((64*G[{0}, x]*G[{1}, x]*Zeta[3])/3 - 
       (64*G[{0, 1}, x]*Zeta[3])/3))/(1 - x^2)^2 + 
    ((1 + x^2)^2*((-512*G[{0}, x]^2*G[{1}, x]^3)/3 + 
       (256*Pi^2*G[{1}, x]*G[{0, -1}, x])/3 + 256*G[{1}, x]*G[{0, -1}, x]^2 + 
       (640*Pi^2*G[{1}, x]*G[{0, 1}, x])/3 - 256*G[{1}, x]*G[{0, 1}, x]^2 + 
       (320*Pi^2*G[{0, -1, -1}, x])/3 + 256*G[{0, 1}, x]*G[{0, -1, -1}, x] - 
       (128*Pi^2*G[{0, -1, 1}, x])/3 - 256*G[{0, -1}, x]*G[{0, -1, 1}, x] - 
       (128*Pi^2*G[{0, 1, -1}, x])/3 - 256*G[{0, -1}, x]*G[{0, 1, -1}, x] - 
       320*Pi^2*G[{0, 1, 1}, x] + 256*G[{0, 1}, x]*G[{0, 1, 1}, x] + 
       G[{0}, x]*(512*G[{1}, x]^2*G[{0, 1}, x] - 512*G[{1}, x]*
          G[{0, -1, -1}, x] - 512*G[{1}, x]*G[{0, 1, 1}, x] + 
         256*G[{0, -1, -1, 1}, x] + 256*G[{0, -1, 1, -1}, x] + 
         256*G[{0, 1, -1, -1}, x] + 256*G[{0, 1, 1, 1}, x]) - 
       192*G[{0, -1}, x]*Zeta[3] + 256*G[{0, 1}, x]*Zeta[3]))/(1 - x^2)^2 + 
    ((1 + x^2)*((-88*Pi^4*G[{-1}, x])/5 + (32*Pi^2*G[{-1}, x]^3)/3 - 
       (64*G[{-1}, x]*G[{0}, x]^4)/3 - 32*Pi^2*G[{-1}, x]^2*G[{1}, x] + 
       32*Pi^2*G[{-1}, x]*G[{1}, x]^2 - (32*Pi^2*G[{1}, x]^3)/3 + 
       (352*Pi^2*G[{-1}, x]*G[{0, -1}, x])/3 - 
       (128*G[{-1}, x]^3*G[{0, -1}, x])/3 - 
       (352*Pi^2*G[{1}, x]*G[{0, -1}, x])/3 + 128*G[{-1}, x]^2*G[{1}, x]*
        G[{0, -1}, x] - 128*G[{-1}, x]*G[{1}, x]^2*G[{0, -1}, x] + 
       (128*G[{1}, x]^3*G[{0, -1}, x])/3 + G[{0}, x]^3*
        ((-32*G[{-1}, x]^2)/3 + (64*G[{-1}, x]*G[{1}, x])/3 + 
         (256*G[{0, -1}, x])/3) - (352*Pi^2*G[{-1}, x]*G[{0, 1}, x])/3 + 
       (128*G[{-1}, x]^3*G[{0, 1}, x])/3 - 128*G[{-1}, x]^2*G[{1}, x]*
        G[{0, 1}, x] + 128*G[{-1}, x]*G[{1}, x]^2*G[{0, 1}, x] - 
       (128*G[{1}, x]^3*G[{0, 1}, x])/3 - (352*Pi^2*G[{0, -1, -1}, x])/3 + 
       128*G[{-1}, x]^2*G[{0, -1, -1}, x] - 256*G[{-1}, x]*G[{1}, x]*
        G[{0, -1, -1}, x] + 128*G[{1}, x]^2*G[{0, -1, -1}, x] + 
       (352*Pi^2*G[{0, -1, 1}, x])/3 - 128*G[{-1}, x]^2*G[{0, -1, 1}, x] + 
       256*G[{-1}, x]*G[{1}, x]*G[{0, -1, 1}, x] - 128*G[{1}, x]^2*
        G[{0, -1, 1}, x] - (224*Pi^2*G[{0, 0, -1}, x])/3 - 
       256*G[{0, -1}, x]*G[{0, 0, 1}, x] + G[{0}, x]^2*
        ((-112*Pi^2*G[{-1}, x])/3 + 192*G[{-1}, x]*G[{0, -1}, x] - 
         64*G[{1}, x]*G[{0, -1}, x] + 192*G[{-1}, x]*G[{0, 1}, x] - 
         320*G[{0, -1, -1}, x] - 192*G[{0, -1, 1}, x] - 
         256*G[{0, 0, -1}, x] - 192*G[{0, 1, -1}, x]) + 
       (352*Pi^2*G[{0, 1, -1}, x])/3 - 128*G[{-1}, x]^2*G[{0, 1, -1}, x] + 
       256*G[{-1}, x]*G[{1}, x]*G[{0, 1, -1}, x] - 128*G[{1}, x]^2*
        G[{0, 1, -1}, x] + 128*G[{-1}, x]^2*G[{0, 1, 1}, x] - 
       256*G[{-1}, x]*G[{1}, x]*G[{0, 1, 1}, x] + 128*G[{1}, x]^2*
        G[{0, 1, 1}, x] - 256*G[{-1}, x]*G[{0, -1, -1, -1}, x] + 
       256*G[{1}, x]*G[{0, -1, -1, -1}, x] + 256*G[{-1}, x]*
        G[{0, -1, -1, 1}, x] - 256*G[{1}, x]*G[{0, -1, -1, 1}, x] + 
       256*G[{-1}, x]*G[{0, -1, 1, -1}, x] - 256*G[{1}, x]*
        G[{0, -1, 1, -1}, x] - 256*G[{-1}, x]*G[{0, -1, 1, 1}, x] + 
       256*G[{1}, x]*G[{0, -1, 1, 1}, x] + 512*G[{-1}, x]*
        G[{0, 0, 0, -1}, x] - 128*G[{1}, x]*G[{0, 0, 0, -1}, x] + 
       1024*G[{-1}, x]*G[{0, 0, 0, 1}, x] + 256*G[{-1}, x]*
        G[{0, 1, -1, -1}, x] - 256*G[{1}, x]*G[{0, 1, -1, -1}, x] - 
       256*G[{-1}, x]*G[{0, 1, -1, 1}, x] + 256*G[{1}, x]*
        G[{0, 1, -1, 1}, x] - 256*G[{-1}, x]*G[{0, 1, 1, -1}, x] + 
       256*G[{1}, x]*G[{0, 1, 1, -1}, x] + 256*G[{-1}, x]*
        G[{0, 1, 1, 1}, x] - 256*G[{1}, x]*G[{0, 1, 1, 1}, x] + 
       256*G[{0, -1, -1, -1, -1}, x] - 256*G[{0, -1, -1, -1, 1}, x] - 
       256*G[{0, -1, -1, 1, -1}, x] + 256*G[{0, -1, -1, 1, 1}, x] - 
       256*G[{0, -1, 1, -1, -1}, x] + 256*G[{0, -1, 1, -1, 1}, x] + 
       256*G[{0, -1, 1, 1, -1}, x] - 256*G[{0, -1, 1, 1, 1}, x] - 
       128*G[{0, 0, -1, 0, -1}, x] - 128*G[{0, 0, -1, 0, 1}, x] - 
       896*G[{0, 0, 0, -1, -1}, x] - 256*G[{0, 0, 0, -1, 1}, x] - 
       512*G[{0, 0, 0, 0, -1}, x] - 256*G[{0, 0, 0, 1, -1}, x] + 
       256*G[{0, 0, 1, 0, -1}, x] - 256*G[{0, 1, -1, -1, -1}, x] + 
       256*G[{0, 1, -1, -1, 1}, x] + 256*G[{0, 1, -1, 1, -1}, x] - 
       256*G[{0, 1, -1, 1, 1}, x] + 256*G[{0, 1, 1, -1, -1}, x] - 
       256*G[{0, 1, 1, -1, 1}, x] - 256*G[{0, 1, 1, 1, -1}, x] + 
       256*G[{0, 1, 1, 1, 1}, x] - 224*G[{-1}, x]^2*Zeta[3] + 
       448*G[{-1}, x]*G[{1}, x]*Zeta[3] - 224*G[{1}, x]^2*Zeta[3] - 
       (1216*G[{0, -1}, x]*Zeta[3])/3 + G[{0}, x]*
        ((-176*Pi^2*G[{-1}, x]^2)/3 + (32*G[{-1}, x]^4)/3 + 
         (352*Pi^2*G[{-1}, x]*G[{1}, x])/3 - (128*G[{-1}, x]^3*G[{1}, x])/3 + 
         64*G[{-1}, x]^2*G[{1}, x]^2 - (128*G[{-1}, x]*G[{1}, x]^3)/3 + 
         (32*G[{1}, x]^4)/3 + (224*Pi^2*G[{0, -1}, x])/3 + 
         64*G[{0, -1}, x]^2 + 384*G[{0, -1}, x]*G[{0, 1}, x] - 
         512*G[{-1}, x]*G[{0, 0, -1}, x] + 128*G[{1}, x]*G[{0, 0, -1}, x] - 
         768*G[{-1}, x]*G[{0, 0, 1}, x] + 640*G[{0, 0, -1, -1}, x] + 
         512*G[{0, 0, 0, -1}, x] - 384*G[{0, 1, 0, -1}, x] + 
         (1216*G[{-1}, x]*Zeta[3])/3) - 1392*Zeta[5]))/(1 - x^2)))

